Do We Run Large-scale Multi-Robot Systems on the Edge? More Evidence for Two-Phase Performance in System Size Scaling

With increasing numbers of mobile robots arriving in real-world applications, more robots coexist in the same space, interact, and possibly collaborate. Methods to provide such systems with system size scalability are known, for example, from swarm robotics. Example strategies are self-organizing behavior, a strict decentralized approach, and limiting the robot-robot communication. Despite applying such strategies, any multi-robot system breaks above a certain critical system size (i.e., number of robots) as too many robots share a resource (e.g., space, communication channel). We provide additional evidence based on simulations, that at these critical system sizes, the system performance separates into two phases: nearly optimal and minimal performance. We speculate that in real-world applications that are configured for optimal system size, the supposedly high-performing system may actually live on borrowed time as it is on a transient to breakdown. We provide two modeling options (based on queueing theory and a population model) that may help to support this reasoning.

==> figs/data/emergentTaxis/taxis.c <==
/*

  Emergent Taxis

  2007/12/04 - 

*/


#define numberIterations 50000 //was: 100
#define maxConnected 3
#define maxNumObjects 2000

#define SCALINGFACTOR_LENGTH 10000.0
#define INPUT_FORMAT_INT 1

#define borderOffset 6 // since bots move not completely within borders
#define numSquares ((int)(1.0/sensorRange)+2*borderOffset)
//#define maxNumSquares 1000

#define timeTill 1.0 // pos of focal point


#define maxPoints 3000

#define Pi 3.141592654

#define DEBUG_SHADOW 0
#define DEBUG_SHADOW_PS 0
#define ANIMATE 0
#define ALL_TRAJ 0
#define POSTSCRIPT 0 // ueberschreibt animate!
#define DEBUG 0
#define DEBUG_LEVEL2 0
#define BEST_IN_PS 0

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <math.h>



float ALPHA;

float swarmSpeed;


#define BEACON_X 1.0
#define BEACON_Y 0.5

float fPointX;
float fPointY;


float objectPos[maxNumObjects][2];
int numberBots;
float velocityCoef;
float sensorRange;
float avoidRangeS;
float avoidRangeI;
float botSize;
int numSamples;
int success=0;

//int numObjects;
int best;

int lineFrom;

struct botStruct {
  float x;
  float y;
  float dx;
  float dy;
  int shadow;
  int connect;
  int friend[maxConnected+2]; // +2 for security
  int visited;
  int treeID;
  int alienFriend;
  int squareX;
  int squareY;
  int usedPoint;
#if DEBUG
  // debug:
  int unionSpot;
#endif
};

int *alphaOld;
int *ISColl;
struct botStruct *bot;
int connected;
int treeID;

int oldIndex;

int iter=0;

struct listStruct {
  int index;
  struct listStruct *next;
};

//struct listStruct *treeSquare[numSquares][numSquares];
//struct listStruct *botSquare[numSquares][numSquares];
struct listStruct ***botSquare;









float polarAngle ( float dx,
		   float dy) {
  
  float angle;
  
  //cout << "angle: " << angle << endl;
  
  if(dx == 0.0) {
    if(dy > 0.0)
      return 0.5*Pi;
    else
      return 1.5*Pi;
  } else {
    angle = atan(dy / dx);
    if( (dx > 0.0) && (dy < 0.0) )
      angle += 2.0*Pi;
    else if(dx < 0.0)
      angle += Pi;
  }
  
  return angle;
}






int equal(float a, float b) {
  return( (a < (1.0+1e-06)*b) && (a > (1.0-1e-06)*b) );
}


float dist(float ax, float ay, float bx, float by) {
  //printf("dist = %f\n", sqrt((ax-bx)*(ax-bx)+(ay-by)*(ay-by)));
  return sqrt((ax-bx)*(ax-bx)+(ay-by)*(ay-by));
}


void computeFocalPoint() {

  float fPointXSum = 0.0;
  float fPointYSum = 0.0;
  int i;

  for(i=0;i<numberBots;i++) {
    fPointXSum += bot[i].x;
    fPointYSum += bot[i].y;
  }

  fPointX = fPointXSum/(float)numberBots;
  fPointY = fPointYSum/(float)numberBots;
}




void addToList(int index, struct listStruct *thisOne) {

  struct listStruct *before;

  //printf("aTL\n");

#if DEBUG_LEVEL2
  printf("adding bot #%d to (%d, %d)\n", 
	 index, bot[index].squareX, bot[index].squareY);
#endif

  before = botSquare[bot[index].squareX][bot[index].squareY];
  // handle case of empty list:
  if(before==NULL) {
    botSquare[bot[index].squareX][bot[index].squareY] = thisOne;
    thisOne->next = NULL;
    return;
  }

  // add to list:

#if DEBUG_LEVEL2
  printf("Walking through list (%p).\n", before);
  if(before==NULL) 
    printf("something strange is going on\n");
#endif

  while(before->next != NULL) {
    before = before->next;
  }
  before->next = thisOne;
  thisOne->next = NULL;
  return;
}


void reallocateBot(int index) {

  struct listStruct *before;
  struct listStruct *thisOne;
  int oldSquareX;
  int oldSquareY;
  int newSquareX;
  int newSquareY;

  //printf("reallocate\n");

  oldSquareX = bot[index].squareX;
  oldSquareY = bot[index].squareY;
  newSquareX = (int)(bot[index].x/sensorRange) + borderOffset;
  newSquareY = (int)(bot[index].y/sensorRange) + borderOffset;
  bot[index].squareX = newSquareX;
  bot[index].squareY = newSquareY;

  /*
  if(newSquareX < 0 || newSquareY < 0)
    printf("negative Square (%d,%d); (%f,%f)\n", newSquareX, newSquareY,
	   bot[index].x, bot[index].y);
  if(newSquareX >= numSquares || newSquareY >= numSquares)
    printf("square out of bound (%d,%d), max=%d; (%f,%f)\n", 
	   newSquareX, newSquareY, numSquares, bot[index].x, bot[index].y);
  */
#if DEBUG_LEVEL2
  printf("reallocating bot #%d from (%d, %d) to (%d, %d)\n",
	 index, oldSquareX, oldSquareY, newSquareX, newSquareY);
#endif

  before = botSquare[oldSquareX][oldSquareY];

  // handle error:
  if(before==NULL) {
    printf("Square is NULL but robot was supposed to be in there.\n");
    exit(1);
  }
  // handle hit at #1:
  //printf("hit #1\n");
  if(botSquare[oldSquareX][oldSquareY]->index==index) {
    //printf("I'm in (%p)\n", before);
    botSquare[oldSquareX][oldSquareY] = before->next;
    addToList(index, before);
    //printf("leaving realloc\n");
    return;
  }
  thisOne = before->next;
  // handle regular case:
  //printf("regular case\n");
  while(thisOne != NULL) {
    if(thisOne->index == index) {
      // remove from old list:
      before->next = thisOne->next;
      // add to the other list:
      addToList(index, thisOne);
      //printf("leaving realloc\n");
      return;
    }
    before = thisOne;
    thisOne = thisOne->next;
  }
  //printf("regular case end\n");
  printf("Bot not found in square it was supposed to be in.\n");
  exit(1);
}




int checkForShade(float x, float y, int index) {

  float deltaX, deltaY;
  float xLine, yLine;
  int i, shadow=0;
#if DEBUG_SHADOW_PS
  FILE *f;
  
  f = fopen("shadow.ps","w");
  fprintf(f, "%%!PS-Adobe 2.0\n");
  fprintf(f, "50 50 translate\n");
  fprintf(f, "500 500 scale\n");
  fprintf(f, "0.001 setlinewidth\n");

  fprintf(f, "%f %f moveto\n", 0.0, 0.0);
  fprintf(f, "%f %f lineto\n", 0.0, 1.0);
  fprintf(f, "%f %f lineto\n", 1.0, 1.0);
  fprintf(f, "%f %f lineto\n", 1.0, 0.0);
  fprintf(f, "%f %f lineto\n", 0.0, 0.0);
  fprintf(f, "stroke\n");
#endif 

  //printf("cfs begin\n");

  deltaX = BEACON_X-x;
  deltaY = y-BEACON_Y;

#if DEBUG_SHADOW
  printf("1 deltaX=%f, deltaY=%f (%f,%f)\n", deltaX, deltaY, x, y);
#endif

  if(fabs(deltaX) > fabs(deltaY)) {
    deltaY = deltaY / (deltaX/botSize);
    deltaX = botSize;
  }
  if(fabs(deltaY) > fabs(deltaX)) {
    deltaX = deltaX / (deltaY/botSize);
    deltaY = botSize;
  }

#if DEBUG_SHADOW
  printf("2 deltaX=%f, deltaY=%f (%f,%f)\n", deltaX, deltaY, x, y);
#endif

  // check step by step for collisions:
  xLine = BEACON_X;
  yLine = BEACON_Y;

#if DEBUG_SHADOW_PS
  fprintf(f, "%f %f moveto\n", BEACON_X, BEACON_Y);
#endif

  if(deltaX < 0.0) {
    //printf("deltaX<0\n");
    return 0;
  }

  while(xLine > x+botSize) {
    for(i=0;i<numberBots;i++) {
      if(index!=i) {
	if(dist(xLine, yLine, bot[i].x, bot[i].y) < botSize)
	  shadow = 1;
      }
    }
    xLine -= deltaX;
    yLine += deltaY;

#if DEBUG_SHADOW_PS
    fprintf(f, "%f %f lineto\n", xLine, yLine);
#endif

  }

#if DEBUG_SHADOW_PS
  fprintf(f, "stroke\n");

  for(i=0;i<numberBots;i++) {
    fprintf(f, "%f %f %f 0 360 arc closepath\n", 
	    bot[i].x, bot[i].y, botSize);
    if(bot[i].shadow)
      fprintf(f, "0 0 0 setrgbcolor fill\n");
    else
      fprintf(f, "1 0 0 setrgbcolor fill\n");
    fprintf(f, "%f %f %f 0 360 arc closepath\n", 
	    bot[i].x, bot[i].y, sensorRange);
    fprintf(f, "0 0 0 setrgbcolor\n");
    fprintf(f, "stroke\n");
  }
  
  fprintf(f, "showpage\n");
  fclose(f);
#endif

  //printf("cfs end\n");

  return shadow;
}


void setNewDir(int i, int s) {

  float dx, dy;
  float dx2, dy2;

  dx = bot[i].x-bot[s].x;
  dy = bot[i].y-bot[s].y;

  //printf("dx=%f, dy=%f\n", dx, dy);

  dx2 = dx/sqrt(dx*dx+dy*dy);
  dy2 = dy/sqrt(dx*dx+dy*dy);

  //printf("dx2=%f, dy2=%f\n", dx2, dy2);

  bot[i].dx = dx2*velocityCoef;
  bot[i].dy = dy2*velocityCoef;
}



void iterate() {

  int i, j; 
  FILE *f;
  int avgTime = 0;
  int count;
  int coll;
  int collI=0;
  int collIRound=0;
  int collS=0;
  int collSRound=0;
  int eventI=0;
  int eventS=0;
  int uturnI=0;
  int uturnS=0;
  int uturnIRound=0;
  int uturnSRound=0;
  float initFPointX;
  float initFPointY;
  float oldFPointX;
  float oldFPointY;
  float minDist;
  int minIndex;
  int ISCollSum=0;
  int ISCollCount=0;
  int wallTouch = 0, c1;
  char filename[256];
  int shadeCount;
  float shadeRatio=0.0;

  float iVecNorm;

  /*
  f = fopen("finalPos.ps","w");
  fprintf(f, "%%!PS-Adobe 2.0\n");
  fclose(f);
  */

  computeFocalPoint();
  initFPointX = fPointX;
  initFPointY = fPointY;
  oldFPointX = fPointX;
  oldFPointY = fPointY;

    // iterate:
  for(iter=0;iter<numberIterations;iter++) {
    
#if ANIMATE
    if(iter%50==0) {
      f = fopen("finalPos.ps","a");
      fprintf(f, "50 50 translate\n");
      fprintf(f, "500 500 scale\n");
      fprintf(f, "0.002 setlinewidth\n");
      fprintf(f, "%f %f moveto\n", 0.0, 0.0);
      fprintf(f, "%f %f lineto\n", 0.0, 1.0);
      fprintf(f, "%f %f lineto\n", 1.0, 1.0);
      fprintf(f, "%f %f lineto\n", 1.0, 0.0);
      fprintf(f, "%f %f lineto\n", 0.0, 0.0);
      fprintf(f, "stroke\n");
      fprintf(f, "/Helvetica findfont\n0.03 scalefont setfont\n0.85 1.01 moveto\n(%d) show\nstroke\n", iter);
      for(i=0;i<numberBots;i++) {
	fprintf(f, "%f %f 0.005 0 360 arc closepath\n", 
		bot[i].x, bot[i].y);
	if(bot[i].shadow)
	  fprintf(f, "0 0 0 setrgbcolor fill\n");
	else
	  fprintf(f, "1 0 0 setrgbcolor fill\n");
	fprintf(f, "%f %f %f 0 360 arc closepath\n", 
		bot[i].x, bot[i].y, sensorRange);
	fprintf(f, "0 0 0 setrgbcolor\n");
	fprintf(f, "%f %f moveto\n", bot[i].x, bot[i].y);
	fprintf(f, "%f %f lineto\n", 
		bot[i].x+bot[i].dx*100, bot[i].y+bot[i].dy*100);
	fprintf(f, "stroke\n");

      }
      fprintf(f, "showpage\n");
      fclose(f);
    }
#endif

    //if(fPointX > timeTill) {
    if(wallTouch) {
      success++;
      avgTime += iter;
      break;
    } else if(iter == (numberIterations-1) ) {
      avgTime += numberIterations;
    }
/*    
      if(connected == numberBots-1)
	break;
*/	    
      if( (iter!=0) && (iter%100 == 0) ) {
	/*
	if(iter%500 == 0) 
	  printf("#%d (%f,%f, %f, %f, %f, %f)\n", iter, fPointX, fPointY, 
		 (float)collI/(iter*numberBots*(1.0-shadeRatio/iter)),
		 (float)collS/(iter*numberBots*shadeRatio/iter),
		 (float)uturnI/(float)(iter*numberBots*(1.0-shadeRatio/iter)),
		 (float)uturnS/(float)(iter*numberBots*shadeRatio/iter));
	*/
	iVecNorm = 0.0;
	for(i=0;i<numberBots;i++) {
	  if(!bot[i].shadow) {
	    for(j=0;j<numberBots;j++) {
	      if(!bot[j].shadow) {
		iVecNorm += sqrt( (bot[i].dx-bot[j].dx)*(bot[i].dx-bot[j].dx)
			  + (bot[i].dy-bot[j].dy)*(bot[i].dy-bot[j].dy) );
	      } // if j shadow
	    } // for j
	  } // if i shadow
	} // for i

	computeFocalPoint();
	/*
	f = fopen("focalPoint","a");
	fprintf(f, "%d %d %e %e %d %d %d %d %d %e %e\n", 
		numberBots, iter, fPointX, fPointY, shadeCount, 
		collIRound, collSRound, uturnIRound, uturnSRound,
		iVecNorm, fPointX-oldFPointX);
	fclose(f);
	*/
	collIRound=0;
	collSRound=0;
	uturnIRound=0;
	uturnSRound=0;
	oldFPointX = fPointX;
	oldFPointY = fPointY;

#if ALL_TRAJ
	for(i=0;i<numberBots;i++) {
	  filename[0]='t';
	  j=1;
	  c1 = i;
	  while(c1!=0) {
	    filename[j]=(c1%26)+97;
	    c1 = c1 - (c1%26);
	    c1 = c1 / 26;
	    j++;
	  }
	  filename[j]='\0';
	  f = fopen(filename,"a");
	  fprintf(f, "%f %f\n", bot[i].x, bot[i].y);
	  fclose(f);
	}
#endif
      }

      // move them:
      for(i=0;i<numberBots;i++) {
	bot[i].x += bot[i].dx;
	bot[i].y += bot[i].dy;
      }

      shadeCount=0;
      // after all have moved we need keep track of the squares
      for(i=0;i<numberBots;i++) {
	bot[i].shadow = checkForShade(bot[i].x, bot[i].y, i);
	if(bot[i].shadow)
	  shadeCount++;
	if( bot[i].x > 1.01 ) { // was: 1.01 *************************
	  wallTouch = 1;
	  bot[i].x = 1.0; // was: 1.0 ****************
	} else if ( bot[i].x < -0.01 ) {
	  wallTouch = 1;
	  bot[i].x = 0.0;
	}
	if( bot[i].y > 1.01 ) {
	  wallTouch = 1;
	  bot[i].y = 1.0;
	} else if ( bot[i].y < -0.01 ) {
	  wallTouch = 1;
	  bot[i].y = 0.0;
	}
/*
	if( (bot[i].squareX != ((int)(bot[i].x/sensorRange))+borderOffset )
	    ||(bot[i].squareY!=((int)(bot[i].y/sensorRange))+borderOffset ) ) {
	  //printf("rea begin\n");
	  reallocateBot(i);
	  //printf("rea end\n");
	}
*/
      }
      shadeRatio += (float)shadeCount/(float)numberBots;
    


      //printf("x=%f, y=%f (%f,%f)\n",bot[1].x,bot[1].y, bot[1].dx,bot[1].dy);
	    
      // check for collitions with walls
      for(i=0;i<numberBots;i++) {
	if( (bot[i].x <= 0.0+avoidRangeS) || (bot[i].x >= 1.0-avoidRangeS) ) {
	  if(ISColl[i]) {
	    ISCollSum += iter-ISColl[i];
	    ISCollCount++;
	    ISColl[i] = 0;
	  }
	  bot[i].dx *= -1.0;
	}
	if( (bot[i].y <= 0.0+avoidRangeS) || (bot[i].y >= 1.0-avoidRangeS) ) {
	  if(ISColl[i]) {
	    ISCollSum += iter-ISColl[i];
	    ISCollCount++;
	    ISColl[i] = 0;
	  }
	  bot[i].dy *= -1.0;
	}
      }

      // check for u-turn:
      for(i=0;i<numberBots;i++) {
	count = 0;
	minDist = 1.0;
	coll=0;
	for(j=0;j<numberBots;j++) {
	  // zaehlt sich selbst mit!
	  if(dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y) < sensorRange) 
	    count++;

	  // robot collisions:
	  if(i!=j) {
	    if(bot[i].shadow) {
	      eventS++;
	      if(dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y) < avoidRangeS) {
		if(dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y) < minDist) {
		  coll++;
		  minDist = dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y);
		  minIndex = j;
		  //setNewDir(i,j);
/*
  if((float)rand()/(float)RAND_MAX < 0.5)
  bot[i].dx *= -1.0;
  else
  bot[i].dy *= -1.0;
*/
		}
	      }
	    } else {
	      // illuminated
	      eventI++;
	      if(dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y) < avoidRangeI) {
		if(dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y) < minDist) {
		  coll++;
		  minDist = dist(bot[i].x,bot[i].y,bot[j].x,bot[j].y);
		  minIndex = j;
		  //setNewDir(i,j);
		}
	      }
	    }	  
	  }
	} // for j

/*
	// collision, zusaetzlich uturn
	if(coll) {
	  setNewDir(i,minIndex);
	  if(bot[i].shadow) {
	    ISColl[i] = iter;
	    collS++;
	    collSRound++;
	  } else {
	    if(ISColl[i]) {
	      ISCollSum += iter-ISColl[i];
	      ISCollCount++;
	      ISColl[i] = 0;
	    }
	    collI++;
	    collIRound++;
	  }
	}

	if(count < ALPHA) {
	  if(ISColl[i]) {
	    if(iter!=ISColl[i]) {
	      ISCollSum += iter-ISColl[i];
	      ISCollCount++;
	    }
	    ISColl[i] = 0;
	  }
	  if(bot[i].shadow) {
	    uturnS++;
	    uturnSRound++;
	  } else {
	    uturnI++;
	    uturnIRound++;
	  }
	  bot[i].dx *= -1.0;
	  bot[i].dy *= -1.0;
	}
*/


  // uturn, sonst coll
	if(count < ALPHA) {
	  if(ISColl[i]) {
	    if(iter!=ISColl[i]) {
	      ISCollSum += iter-ISColl[i];
	      ISCollCount++;
	    }
	    ISColl[i] = 0;
	  }
	  if(bot[i].shadow) {
	    uturnS++;
	    uturnSRound++;
	  } else {
	    uturnI++;
	    uturnIRound++;
	  }
	  bot[i].dx *= -1.0;
	  bot[i].dy *= -1.0;
	} else {
	  if(coll) {
	    setNewDir(i,minIndex);
	    if(bot[i].shadow) {
	      ISColl[i] = iter;
	      collS++;
	      collSRound++;
	    } else {
	      if(ISColl[i]) {
		ISCollSum += iter-ISColl[i];
		ISCollCount++;
		ISColl[i] = 0;
	      }
	      collI++;
	      collIRound++;
	    }
	  }
	} // else zu count < alpha



	alphaOld[i] = count;

      } // for i
      

    } // end of iteration
  /*
  printf("rel collI=%f\nrel collS=%f\ncollI=%d\ncollS=%d\nuturnI=%f\nuturnS=%f\n", 
//	 (float)collI/(float)eventI, 
//	 (float)collS/(float)eventS,
	 (float)collI/(float)(iter*numberBots*(1.0-shadeRatio/iter)),
	 (float)collS/(float)(iter*numberBots*shadeRatio/iter),
	 collI, collS, 
	 (float)uturnI/(float)(iter*numberBots*(1.0-shadeRatio/iter)),
	 (float)uturnS/(float)(iter*numberBots*shadeRatio/iter) );

  printf("avg. shadeRatio: %f\n", shadeRatio/(float)iter);

  printf("Strecke=%f, Geschw.=%f\n-------------\nGeschw. real=%f\n-------------\n", 
	 fPointX-initFPointX, 
	 (fPointX-initFPointX)/(float)iter,
	 (fPointX-initFPointX)/(float)iter*(0.05/velocityCoef));
  */
  f = fopen("scan","a");
  fprintf(f, "%d %e %e %e %e %e %e\n", numberBots,
	  (fPointX-initFPointX)/(float)iter*(0.05/velocityCoef),
	  // 3:
	  shadeRatio/iter,
	  (float)collI/(float)(iter*(float)numberBots*(1.0-shadeRatio/(float)iter)),
	  // 5:
	  (float)collS/((float)iter*(float)numberBots*shadeRatio/(float)iter),
	  (float)uturnI/((float)iter*(float)numberBots*(1.0-shadeRatio/(float)iter)),
	  (float)uturnS/((float)iter*(float)numberBots*shadeRatio/(float)iter) );
  fclose(f);
  /*
  printf("ISCollSum=%d, ISCollCount=%f\n", 
	 ISCollSum, 
	 (float)ISCollCount/(float)numberBots/(float)iter*(0.05/velocityCoef));
  printf("t_prog=%f\n", 
	 (float)ISCollSum/(float)ISCollCount);
  */
  swarmSpeed = (fPointX-initFPointX)/(float)iter*(0.05/velocityCoef);
}



int main(int argc, char **argv) {

  int i, j, sample, c1; 
  time_t *init_rand;
  FILE *f;
  char filename[256];
  double sum;
  //float avg = 0.0;
  int measuredDistances;
  struct listStruct *newElement, *list1, *list2;

  struct listStruct *botSquareTemp;//[maxNumSquares*maxNumSquares];
  struct listStruct **botSquareTempAux;//[maxNumSquares];


  if(argc != 8) {
    printf("Usage: ./programName numberBots velocityCoef sensorRange avoidRangeS avoidRangeI botSize numSamples\n");
    exit(0);
  }


  // parameter einlesen:
  numberBots = atoi(argv[1]);
  ALPHA = numberBots;
  velocityCoef = atof(argv[2]);
  sensorRange = atof(argv[3]);
  avoidRangeS = atof(argv[4]);
  avoidRangeI = atof(argv[5]);
  botSize = atof(argv[6]);
  numSamples = atoi(argv[7]);
 
  /*
  printf("\nparameters read:\n numberBots = %d\n velocityCoef = %f\n sensorRange = %f\n avoidRangeS = %f\n avoidRangeI = %f\n botSize = %f\n numSamples = %d\n\n", numberBots, velocityCoef, sensorRange, avoidRangeS, avoidRangeI, botSize, numSamples);
  */

  velocityCoef /= 20.0;
  sensorRange /= 20.0;
  avoidRangeS /= 20.0;
  avoidRangeI /= 20.0;
  botSize /= 20.0;


#if ALL_TRAJ
	for(i=0;i<numberBots;i++) {
	  filename[0]='t';
	  j=1;
	  c1 = i;
	  while(c1!=0) {
	    filename[j]=(c1%26)+97;
	    c1 = c1 - (c1%26);
	    c1 = c1 / 26;
	    j++;
	  }
	  filename[j]='\0';
	  f = fopen(filename,"w");
	  fclose(f);
	}
#endif

  //velocityCoef = sensorRange*0.9;
  //printf("RESETTING velocityCoef to %f\n\n", velocityCoef);

/*
  if(numSquares >= maxNumSquares) {
    printf("Sorry, numSquares (%d) too big. Reajust maxNumSquares.\n",
	   numSquares);
    exit(0);
  }
*/
  botSquareTemp = calloc(numSquares*numSquares,
			 sizeof(struct listStruct));
  botSquareTempAux = calloc(numSquares, sizeof(struct listStruct));
  for (i=0; i < numSquares; i++) 
    botSquareTempAux[i] = (struct listStruct *)botSquareTemp + i * numSquares;
  botSquare = (struct listStruct ***)botSquareTempAux;

  bot = calloc(numberBots, sizeof(struct botStruct));
  alphaOld = calloc(numberBots, sizeof(int));
  ISColl = calloc(numberBots, sizeof(int));

  /* init random number generator */
  init_rand = malloc(sizeof(time_t));
  srand(time(init_rand));
  free(init_rand);

  for(i=0;i<numSquares;i++) 
    for(j=0;j<numSquares;j++) 
      botSquare[i][j] = NULL;
  


  for(sample=0;sample<numSamples;sample++) {

    //treeID = numObjects;
    
    // define objects:
    
   
    sum = 0.0;
    measuredDistances = 0;
    connected = 0;

    for(i=0;i<numberBots;i++) {
      bot[i].x = (float)rand()/(float)RAND_MAX*5.0*avoidRangeS+0.45;
      bot[i].y = (float)rand()/(float)RAND_MAX*5.0*avoidRangeS+0.45;
      bot[i].dx = (2.0*((float)rand()/(float)RAND_MAX)-1.0)*velocityCoef;
      // Geschwindigkeitsvektor ist auf Laenge 1 fixiert:
      bot[i].dy = sqrt(1.0*velocityCoef*velocityCoef - bot[i].dx * bot[i].dx);
      if((float)rand()/(float)RAND_MAX < 0.5)
	bot[i].dy *= -1.0;
      bot[i].shadow = 0;
      bot[i].connect = 0;
      bot[i].visited = 0;
      bot[i].treeID = -1;
      bot[i].alienFriend = -1;
#if DEBUG
      bot[i].unionSpot = 0;
#endif
      // add to square list:
      bot[i].squareX = (int)(bot[i].x/sensorRange) + borderOffset;
      bot[i].squareY = (int)(bot[i].y/sensorRange) + borderOffset;
      newElement = malloc(sizeof(struct listStruct));
      newElement->index = i;
      addToList(i, newElement);
    }
	
    iterate();
    /*
    f = fopen("swarmSpeed","a");
    fprintf(f, "%e %e\n", sensorRange*20.0, swarmSpeed);
    fclose(f);
    */
    //printf("Iterations were stopped (%d). -------------------\n",iter);
    

#if POSTSCRIPT
    f = fopen("finalPos.ps","w");
    fprintf(f, "%%!PS-Adobe 2.0\n");
    fprintf(f, "50 50 translate\n");
    fprintf(f, "500 500 scale\n");
    fprintf(f, "0.001 setlinewidth\n");

    fprintf(f, "%f %f moveto\n", 0.0, 0.0);
    fprintf(f, "%f %f lineto\n", 0.0, 1.0);
    fprintf(f, "%f %f lineto\n", 1.0, 1.0);
    fprintf(f, "%f %f lineto\n", 1.0, 0.0);
    fprintf(f, "%f %f lineto\n", 0.0, 0.0);
    fprintf(f, "stroke\n");

    for(i=0;i<numberBots;i++) {
      if(bot[i].shadow) {
	fprintf(f, "%f %f %f 0 360 arc closepath\n", 
		//bot[i].x, bot[i].y, avoidRangeS);
		bot[i].x, bot[i].y, botSize);
	fprintf(f, "0 0 0 setrgbcolor fill\n");
      } else {
	fprintf(f, "%f %f %f 0 360 arc closepath\n", 
		//bot[i].x, bot[i].y, avoidRangeI);
		bot[i].x, bot[i].y, botSize);
	fprintf(f, "1 0 0 setrgbcolor fill\n");
      }
      fprintf(f, "%f %f %f 0 360 arc closepath\n", 
	      bot[i].x, bot[i].y, sensorRange);
      fprintf(f, "0 0 0 setrgbcolor\n");
      fprintf(f, "stroke\n");
    }

    fprintf(f, "%f %f %f 0 360 arc closepath\n", 
	     BEACON_X, BEACON_Y, 0.05);
    fprintf(f, "1 1 0 setrgbcolor fill\n");
    fprintf(f, "stroke\n");

    fprintf(f, "showpage\n");
    fclose(f);
#endif


    for(i=0;i<numSquares;i++) 
      for(j=0;j<numSquares;j++) {
	list1 = botSquare[i][j];
	botSquare[i][j] = NULL;
	while(list1 != NULL) {
	  list2 = list1->next;
	  free(list1);
	  list1 = list2;
	}
      }

    /*
    f = fopen("focalPoint","a");
    fprintf(f, "\n");
    fclose(f);
    */
  } // for samples
  /*
  f = fopen("successRate","a");
  fprintf(f, "%d %e\n", numberBots, (float)success/(float)numSamples);
  fclose(f);
  */
  return 0;
}


==> figs/data/mm1/mm1network.c <==
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <math.h>
#include<string.h>

#define NUM_MM1S 1
#define ARRIVAL_TIME 1.1
#define SERVICE_TIME 1.0
#define SIM_TIME 2.0e6
#define TRANSIENT 1.0e6

#define ARRIVE 0
#define DEPART 1


int qLengthTotal;


double exponential(double mean) {
  double z;                    // Uniform random number from 0 to 1

  z = (double)rand()/(double)RAND_MAX;
  return(-mean * log(z));
}


double calculateServiceTime(int queueLength) {

  //return SERVICE_TIME;
  //return (double)queueLength*0.01+SERVICE_TIME;
  //return 1.0/(1.0+exp(-(double)queueLength+5.0))+SERVICE_TIME;
  return 0.3*log((double)queueLength*0.2)+SERVICE_TIME;
  //return 0.00001*log((double)queueLength)*(double)queueLength+SERVICE_TIME;
  //return 0.001*(double)queueLength*(double)queueLength+SERVICE_TIME;
}



double sim(double arrivalTime) {

  int i, index, event;
  double t = 0.0;
  int jobsDone[NUM_MM1S];
  double nextArriveTime[NUM_MM1S];
  double nextDepartTime[NUM_MM1S];
  double serviceTime[NUM_MM1S];
  int queueLength[NUM_MM1S];
  int busy[NUM_MM1S];
  double minTime;
  int thrghpt;

    for(i=0;i<NUM_MM1S;i++) {
    nextArriveTime[i] = t + exponential(arrivalTime);
    nextDepartTime[i] = SIM_TIME + 1.0;
    //printf("arrive time: %f\n", nextArriveTime[i] );	
    jobsDone[i] = 0;
    queueLength[i] = 0;
    busy[i] = 0;
    serviceTime[i] = SERVICE_TIME;
  }

  // Main simulation loop
  while (t < SIM_TIME) {

    minTime = SIM_TIME+1.0;
    index = 0;
    for(i=0;i<NUM_MM1S;i++) {
      if(nextArriveTime[i] < minTime) {
	minTime = nextArriveTime[i];
	index = i;
	event = ARRIVE;
      }
      if(nextDepartTime[i] < minTime) {
	minTime = nextDepartTime[i];
	index = i;
	event = DEPART;
      }
    } // for NUM_MM1S

    t = minTime;
    if(t > SIM_TIME)
      break;
    //printf("%f new time: %f %f\n", t, nextArriveTime[0], nextDepartTime[0]);

    if(event) {
      // DEPART
      //printf("%f *depart* (q length: %d)\n", t, queueLength[index]);
      queueLength[index]--;
      serviceTime[index] = calculateServiceTime(queueLength[index]);
      if(t < TRANSIENT)
	jobsDone[index]++;
      if(queueLength[index]) {
	nextDepartTime[index] = t + exponential(serviceTime[index]);
	//printf("%f next depart time: %f\n", t, nextDepartTime[index]);
      } else {
	busy[index] = 0;
	nextDepartTime[index] = SIM_TIME + 1.0;
      }
    } else {
      // ARRIVAL
      //printf("%f *arrival* (busy=%d)\n", t, busy[index]);
      queueLength[index]++;
      serviceTime[index] = calculateServiceTime(queueLength[index]);
      //printf("q length: %d\n", queueLength[index]);
      if(!busy[index]) {
	busy[index] = 1;
	nextDepartTime[index] = t + exponential(serviceTime[index]);
	//printf("%f next depart time: %f\n", t, nextDepartTime[index]);
      }
      nextArriveTime[index] = t + exponential(arrivalTime);
      //printf("%f next arrival time: %f\n", t, nextArriveTime[index]);
      
    }
  }

  thrghpt = 0;
  qLengthTotal = 0;
  for(i=0;i<NUM_MM1S;i++) {
    //printf("machine #%d, jobs done: %d\n", i, jobsDone[i]);
    thrghpt += jobsDone[i];
    qLengthTotal += queueLength[i];
  }

  return (double)thrghpt/SIM_TIME;
}


int main(int argc, char **argv) {

  time_t *init_rand;
  double arrvlrt;
  int samples;
  int sumQ;
  double sumT;
  
  /* init random number generator */
  init_rand = malloc(sizeof(time_t));
  srand(time(init_rand));
  free(init_rand);

  for(arrvlrt=0.4;arrvlrt<0.91;arrvlrt+=0.01) {

    sumQ = 0;
    sumT = 0.0;
    for(samples=0;samples<100;samples++) {
      //printf("#%d\n", samples);
      sumT += sim(1.0/arrvlrt);
      sumQ += qLengthTotal;
    }
    printf("%f %f %f\n", arrvlrt, sumT/(double)samples,
	   (double)sumQ/(double)samples);
  }
  
  return(0);
}


